Dynamically borrowing strength from another study through shrinkage estimation

Meta-analytic methods may be used to combine evidence from different sources of information. Quite commonly, the normal-normal hierarchical model (NNHM) including a random-effect to account for between-study heterogeneity is utilized for such analyses. The same modeling framework may also be used to not only derive a combined estimate, but also to borrow strength for a particular study from another by deriving a shrinkage estimate. For instance, a small-scale randomized controlled trial could be supported by a non-randomized study, e.g. a clinical registry. This would be particularly attractive in the context of rare diseases. We demonstrate that a meta-analysis still makes sense in this extreme two-study setup, as illustrated using a recent trial and a clinical registry in Creutzfeld-Jakob disease. Derivation of a shrinkage estimate within a Bayesian random-effects meta-analysis may substantially improve a given estimate even based on only a single additional estimate while accounting for potential effect heterogeneity between the studies. Alternatively, inference may equivalently be motivated via a model specification that does not require a common overall mean parameter but considers the treatment effect in one study, and the difference in effects between the studies. The proposed approach is quite generally applicable to combine different types of evidence originating e.g. from meta-analyses or individual studies. An application of this more general setup is provided in immunosuppression following liver transplantation in children.

==> k2shrinkage-simul.R <==
# shrinkage estimation simulation for k=2 studies.
#
# scenarios considered:
#   6 tau values  (0, ..., 2)
#   3 study sizes (3^2=9 combinations)
#   2 tau priors  (scales 0.5 and 1.0)

library("bayesmeta")

# specify output file name:
csvfile <- "~/temp/simul001.csv"

# specify simulation scenarios;
# sample sizes:
nvec     <- c(25, 100, 400)
# heterogeneity values:
tauvec   <- c(0.0, 0.1, 0.2, 0.5, 1.0, 2.0, NA)  # ("NA" is for prior draws)
# heterogeneity prior scales:
tauscale <- c(0.5, 1.0)
# number of replications per scenario:
Nsim     <- 10  # (Nsim=10 replications take approx. 30 minutes)

# figure out n1/n2 combinations:
nmat <- matrix(0, nrow=0, ncol=2, dimnames=list(NULL, c("n1","n2")))
for (i in 1:length(nvec))
  for (j in 1:length(nvec))
    nmat <- rbind(nmat, c(nvec[i], nvec[j]))

# show some numbers:
print(t(t(c("simulations"=Nsim,
            "tau values"=length(tauvec),
            "n1/n2 combinations"=nrow(nmat),
            "overall"=Nsim*(length(tauvec)+1)*nrow(nmat)))))

# specify a 1-row matrix to hold simulation output for each iteration: 
simul <- matrix(NA, nrow=1, ncol=15,
                dimnames=list(NULL,c("n1", "n2", "tau.priorscale", "tau.fixed",
                                     "tau.value", "theta1", "theta2", "y1", "y2",
                                     c("mean","median","sd","lower","upper","q"))))

# write log file header:
write.table(t(colnames(simul)), csvfile,
            append=FALSE, quote=TRUE, sep=",",
            row.names=FALSE, col.names=FALSE)

set.seed(123)
ptm <- proc.time()
for (i in 1:Nsim) {                    # loop over replications
  for (j in 1:length(tauvec)) {        # loop over heterogeneity values 
    for (k in 1:nrow(nmat)) {          # loop over sigma_i combinations
      for (l in 1:length(tauscale)) {  # loop over tau priors
        simul[1, c("n1","n2")] <- nmat[k,]
        # determine standard errors:
        sigma <- 4/sqrt(nmat[k,])  # (approximation for equal group sizes and 50:50 chances)
        # determine heterogeneity:
        if (is.finite(tauvec[j])) {
          simul[1, "tau.value"] <- tauvec[j]
          simul[1, "tau.fixed"] <- 1.0
        } else {
          simul[1, "tau.value"] <- rhalfnormal(1, scale=tauscale[l])
          simul[1, "tau.fixed"] <- 0.0
        }
        simul[1, "tau.priorscale"] <- tauscale[l]
        # generate study-specific means:
        theta <- rnorm(2, mean=0, sd=simul[1, "tau.value"])
        # generate estimates:
        y <- rnorm(2, mean=theta, sd=sigma)
        simul[1 ,c("theta1","theta2","y1","y2")] <- c(theta, y)
        # analyze:
        bma <- try(bayesmeta(y=y, sigma=sigma, tau.prior=function(t){dhalfnormal(t,scale=tauscale[l])}))
        if (class(bma) != "try-error") {
          simul[1 ,c("mean","median","sd","lower","upper")] <- bma$theta[c("mean","median","sd","95% lower","95% upper"),1]
          simul[1 ,"q"] <- bma$pposterior(theta=theta[1], individual=1)
        }
        # log this iteration to file:
        write.table(simul, csvfile,
                    append=TRUE, quote=FALSE, sep=",",
                    row.names=FALSE, col.names=FALSE)
        }
      }
    }
  }
}
ptm <- proc.time()-ptm
print(c("elapsed.sec"=unname(ptm[3]),
        "elapsed.min"=unname(ptm[3])/60,
        "elapsed.hr"=unname(ptm[3])/60^2,
        "user.sec"=unname(ptm[1]),
        "user.min"=unname(ptm[1])/60,
        "user.hr"=unname(ptm[1])/60^2))



################################################################################
#
#  evaluate / summarize simulations
#

# read data:
simul <- read.csv(csvfile)

# add a sample size scenario indicator variable: 
simul$n1n2 <- factor(paste(simul[,"n1"], simul[,"n2"], sep="/"),
                     levels=c( "25/25",  "25/100",  "25/400",
                              "100/25", "100/100", "100/400",
                              "400/25", "400/100", "400/400"))

# add a tau indicator variable:
simul$hetero <- sprintf("%.1f", simul$tau.value)
simul$hetero[simul$tau.fixed==0] <- "prior"
simul$hetero <- factor(simul$hetero)

# add a tau-prior indicator variable:
simul$tau.prior <- factor(sprintf("HN(%.1f)", simul$tau.priorscale))

# check number of iterations at each parameter combination:
table(simul$n1n2, simul$hetero, simul$tau.prior, dnn=c("n1/n2", "tau", "tau.prior"))

# determine relative interval length:  
ci.ratio <- (simul[,"upper"]-simul[,"lower"]) / (2*qnorm(0.975)*4/sqrt(simul[,"n1"]))

# determine "effective sample size gain":
gain <- (1/ci.ratio)^2 - 1

# determine coverages:
cover <- ((simul[,"theta1"] > simul[,"lower"]) & (simul[,"theta1"] < simul[,"upper"]))



# index vector to permutate table rows:
idx <- c(3,2,6,1,5,9,4,8,7)

# tabulate coverages (Tab.1):
tapply(cover, list("n1n2"=simul$n1n2, "tau"=simul$hetero, "tau.prior"=simul$tau.prior), mean)[idx,,]

# tabulate mean relative shrinkage interval widths (Tab.2):
tapply(ci.ratio, list("n1n2"=simul$n1n2, "tau"=simul$hetero, "tau.prior"=simul$tau.prior), mean)[idx,,]

# tabulate effective sample size gains (Tab.3):
tapply(gain, list("n1n2"=simul$n1n2, "tau"=simul$hetero, "tau.prior"=simul$tau.prior), mean)[idx,,]

# tabulate fractions of shortened shrinkage intervals (Tab.4):
tapply((ci.ratio < 1.0), list("n1n2"=simul$n1n2, "tau"=simul$hetero, "tau.prior"=simul$tau.prior), mean)

